A multi-wavelength continuum characterization of high-redshift broad absorption line quasars

We present the results of a multi-wavelength study of a sample of high-redshift Radio Loud (RL) Broad Absorption Line (BAL) quasars. This way we extend to higher redshift previous studies on the radio properties, and broadband optical colors of these objects. We have se- lected a sample of 22 RL BAL quasars with 3.6 z 4.8 cross-correlating the FIRST radio survey with the SDSS. Flux densities between 1.25 and 9.5 GHz have been collected with the JVLA and Effelsberg-100m telescopes for 15 BAL and 14 non-BAL quasars used as compar- ison sample. We determine the synchrotron peak frequency, constraining their age. A large number of GigaHertz Peaked Spectrum (GPS) and High Frequency Peakers (HFP) sources has been found in both samples (80% for BAL and 71% for non-BAL QSOs), not suggesting a younger age for BAL quasars. The spectral index distribution provides information about the orientation of these sources, and we find statistically similar distributions for the BAL and non-BAL quasars in contrast to work done on lower redshift samples. Our sample may be too small to convincingly find the same effect, or might represent a real evolutionary effect based on the large fraction of young sources. We also study the properties of broadband colors in both optical (SDSS) and near- and mid-infrared (UKIDSS and WISE) bands, finding that also at high redshift BAL quasars tend to be optically redder than non-BAL quasars. However, these differences are no more evident at longer wavelength, when comparing colors of the two samples by mean of the WISE survey.

==> new_SEDs/flux+err.py <==
###################################################################
#
#   READ FLUX AND RMS FROM FILE AND CALCULATE ERRORS, ROUND RESULT
#
###################################################################


from math import *
import os
import string
scriptmode = True


cat_fluxes= open('./InfoTargets.txt','r')
cat_results= open('./JVLA_2poinxband+final-errors.txt','w')
cat_results.write('SOURCE'+'\t\t'+'1.25'+'\t\t'+'1.75'+'\t\t'+'5'+'\t\t'+'6'+'\t\t'+'8.5'+'\t\t'+'9.5'+'\n')
cat_results.write('-----------------------------------------------------------------------------------------------------------------------'+'\n')

#--------------------------------- read values from files

while 1:
    catline0=cat_fluxes.readline()
    catline1=cat_fluxes.readline()
    catline2=cat_fluxes.readline()
    catline3=cat_fluxes.readline()
    catline4=cat_fluxes.readline()
    catline5=cat_fluxes.readline()
    catline6=cat_fluxes.readline()
    
    if not catline0:
		break
    else:
        print catline0
        print catline1
        print catline2
        print catline3
        print catline4
        print catline5
        print catline6
        

        catvalue0 = string.split(catline0)
        catvalue1 = string.split(catline1)
        catvalue2 = string.split(catline2)
        catvalue3 = string.split(catline3)
        catvalue4 = string.split(catline4)
        catvalue5 = string.split(catline5)
        catvalue6 = string.split(catline6)
        #
        name  = catvalue0[0]
        #
        flux1 = float(catvalue1[1])
        RMS1  = float(catvalue1[2])
        #                          
        flux2 = float(catvalue2[1])
        RMS2  = float(catvalue2[2])
        #                          
        flux3 = float(catvalue3[1])
        RMS3  = float(catvalue3[2])     
        #                          
        flux4 = float(catvalue4[1])
        RMS4  = float(catvalue4[2])
        #                          
        flux5 = float(catvalue5[1])
        RMS5  = float(catvalue5[2])
        #                          
        flux6 = float(catvalue6[1])
        RMS6  = float(catvalue6[2])
                                   
        
#--------------------------------- final error calculation, 5% uncertainty for JVLA

    error1 = ((flux1*0.05)**2+RMS1**2)**0.5
    error2 = ((flux2*0.05)**2+RMS2**2)**0.5
    error3 = ((flux3*0.05)**2+RMS3**2)**0.5
    error4 = ((flux4*0.05)**2+RMS4**2)**0.5
    error5 = ((flux5*0.05)**2+RMS5**2)**0.5
    error6 = ((flux6*0.05)**2+RMS6**2)**0.5

    check1 = float(flux1)/float(RMS1)
    if check1<3.33: print "flux1: non-detection!!!"
    
    check2 = float(flux2)/float(RMS2)
    if check2<3.33: print "flux2 non-detection!!!"

    check3 = float(flux3)/float(RMS3)
    if check3<3.33: print "flux3: non-detection!!!"

    check4 = float(flux4)/float(RMS4)
    if check4<3.33: print "flux4: non-detection!!!"

    check5 = float(flux5)/float(RMS5)
    if check5<3.33: print "flux5: non-detection!!!"

    check6 = float(flux6)/float(RMS6)
    if check6<3.33: print "flux6: non-detection!!!"

    
    cat_results.write(name+'\t'+str(round(flux1,1))+'\t'+str(round(error1,1))+'\t'+str(round(flux2,1))+'\t'+str(round(error2,1))+'\t'+str(round(flux3,1))+'\t'+str(round(error3,1))+'\t'+str(round(flux4,1))+'\t'+str(round(error4,1))+'\t'+str(round(flux5,1))+'\t'+str(round(error5,1))+'\t'+str(round(flux6,1))+'\t'+str(round(error6,1))+'\n')


cat_results.close()
cat_fluxes.close()

################################ END ###################################





==> new_SEDs/rounder.py <==
###################################################################
#
#   READ FLUX AND RMS FROM FILE AND CALCULATE ERRORS
#
###################################################################


from math import *
import os
import string
scriptmode = True


cat0       = open('./VLA_flux+err.txt','r')
cat_results= open('./VLA_flux+err_rounded.txt','w')

while 1:
    cat0line=cat0.readline()
    if not cat0line:
		break
    else:
        cat0value = string.split(cat0line)
        name=cat0value[0]
        flux1=cat0value[1]
        err1=cat0value[2]
        flux2=cat0value[3]
        err2=cat0value[4]
        flux3=cat0value[5]
        err3=cat0value[6]

    flux1=float(flux1)
    err1=float(err1)
    flux2=float(flux2)
    err2=float(err2)
    flux3=float(flux3)
    err3=float(err3)
    print name

    cat_results.write(name+'\t'+str(round(flux1,4))+'\t'+str(round(err1,4))+'\t'+str(round(flux2,4))+'\t'+str(round(err2,4))+'\t'+str(round(flux3,4))+'\t'+str(round(err3,4))+'\n')


cat_results.close()
cat0.close()

################################ END ###################################





==> new_SEDs/spectral_calculator.py <==
#########################################################################################################################
#
#				This program read a file with flux1 err1 flux2 err2  
#			        and calculate the spectral index with the error
#
#
#########################################################################################################################


from math import *
import os
import string

cat0       = open('./spix_fluxes.txt','r')
cat_results= open('./SI_values.txt','w')
#cat_results.write('SOURCE\t\t\t1.4\t\terr_1.4\t\t4.8\t\terr_4.8\t\t8.4\t\terr_8.4\t\t22\t\terr_22\t\t43\t\terr_43\n')
#cat_results.write('------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n')

while 1:
     	cat0line=cat0.readline()	    
	if not cat0line:
		break
	else:
	        cat0value = string.split(cat0line)     
    
                name=cat0value[0]
                nu1=cat0value[1]
                nu2=cat0value[2]
                f1=cat0value[3]
                err1=cat0value[4]
                f2=cat0value[5]
                err2=cat0value[6]


	if not (f1=='-' or f2=='-'): 
		s1=log10(float(f1)/float(f2))/log10(float(nu1)/float(nu2))
		s1="%3.2f" %(s1)
                err_s1=sqrt((1/log10(2.6/4.8)*(log10(e)/(float(f1)/float(f2)))*float(err1)/float(f2))**2+(1/log10(2.6/4.8)*(log10(e)/(float(f1)/float(f2)))*float(f1)*float(err2)/float(f2)**2)**2)
		err_s1="%3.2f" %(err_s1)
	else: 
              s1='-' 
              err_s1='-'


	cat_results.write(name+'\t\t'+s1+'\t'+err_s1+'\n')
				

cat_results.close()
cat0.close()


###########################################################################################################################################################################



